Uncertainty Model Estimation in an Augmented Data Space for Robust State Estimation

The requirement to generate robust robotic platforms is a critical enabling step to allow such platforms to permeate safety-critical applications (i.e., the localization of autonomous platforms in urban environments). One of the primary components of such a robotic platform is the state estimation engine, which enables the platform to reason about itself and the environment based upon sensor readings. When such sensor readings are degraded traditional state estimation approaches are known to breakdown. To overcome this issue, several robust state estimation frameworks have been proposed. One such method is the batch covariance estimation (BCE) framework. The BCE approach enables robust state estimation by iteratively updating the measurement error uncertainty model through the fitting of a Gaussian mixture model (GMM) to the measurement residuals. This paper extends upon the BCE approach by arguing that the uncertainty estimation process should be augmented to include metadata (e.g., the signal strength of the associated GNSS observation). The modification of the uncertainty estimation process to an augmented data space is significant because it increases the likelihood of a unique partitioning in the measurement residual domain and thus provides the ability to more accurately characterize the measurement uncertainty model. The proposed batch covariance estimation over an augmented data-space (BCE-AD) is experimentally validated on collected data where it is shown that a significant increase in state estimation accuracy can be granted compared to previously proposed robust estimation techniques.

==> content/figures/make_figures/lq_boxplot.m <==
%% DS 1
truth_d1 = load('/home/rmw/Documents/git/NCAD_RSE/data/truth/drive_1.xyz');

ncad_d1_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/feature_test/ds_1/sf/ecef.sol');
[~, ncad_d1lq_rh, ncad_d1lq_rt] = getError(truth_d1, ncad_d1_lq, truth_d1(1,2:end));

bce_d1_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/bce/01/ecef.sol');
[~, bce_d1lq_rh, bce_d1lq_rt] = getError(truth_d1, bce_d1_lq, truth_d1(1,2:end));

l2_d1_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/l2/01/ecef.sol');
[~, l2_d1lq_rh, l2_d1lq_rt] = getError(truth_d1, l2_d1_lq, truth_d1(1,2:end));

dcs_d1_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/dcs/01/ecef.sol');
[~, dcs_d1lq_rh, dcs_d1lq_rt] = getError(truth_d1, dcs_d1_lq, truth_d1(1,2:end));

mm_d1_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/mm/01/ecef.sol');
[~, mm_d1lq_rh, mm_d1lq_rt] = getError(truth_d1, mm_d1_lq, truth_d1(1,2:end));

%% DS 2
truth_d2 = load('/home/rmw/Documents/git/NCAD_RSE/data/truth/drive_2.xyz');

ncad_d2_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/feature_test/ds_2/sf/ecef.sol');
[~, ncad_d2lq_rh, ncad_d2lq_rt] = getError(truth_d2, ncad_d2_lq, truth_d2(1,2:end));

bce_d2_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/bce/02/ecef.sol');
[~, bce_d2lq_rh, bce_d2lq_rt] = getError(truth_d2, bce_d2_lq, truth_d2(1,2:end));

l2_d2_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/l2/02/ecef.sol');
[~, l2_d2lq_rh, l2_d2lq_rt] = getError(truth_d2, l2_d2_lq, truth_d2(1,2:end));

dcs_d2_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/dcs/02/ecef.sol');
[~, dcs_d2lq_rh, dcs_d2lq_rt] = getError(truth_d2, dcs_d2_lq, truth_d2(1,2:end));

mm_d2_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/mm/02/ecef.sol');
[~, mm_d2lq_rh, mm_d2lq_rt] = getError(truth_d2, mm_d2_lq, truth_d2(1,2:end));

%% DS 3
truth_d3 = load('/home/rmw/Documents/git/NCAD_RSE/data/truth/drive_3.xyz');

ncad_d3_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/feature_test/ds_3/sf/ecef.sol');
[~, ncad_d3lq_rh, ncad_d3lq_rt] = getError(truth_d3, ncad_d3_lq, truth_d3(1,2:end));

bce_d3_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/bce/03/ecef.sol');
[~, bce_d3lq_rh, bce_d3lq_rt] = getError(truth_d3, bce_d3_lq, truth_d3(1,2:end));

l2_d3_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/l2/03/ecef.sol');
[~, l2_d3lq_rh, l2_d3lq_rt] = getError(truth_d3, l2_d3_lq, truth_d3(1,2:end));

dcs_d3_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/dcs/03/ecef.sol');
[~, dcs_d3lq_rh, dcs_d3lq_rt] = getError(truth_d3, dcs_d3_lq, truth_d3(1,2:end));

mm_d3_lq = load('/home/rmw/Documents/git/NCAD_RSE/test/lq/mm/03/ecef.sol');
[~, mm_d3lq_rh, mm_d3lq_rt] = getError(truth_d3, mm_d3_lq, truth_d3(1,2:end));


figure('Renderer', 'painters', 'Position', [10 10 900 600]);
hold on;


boxplot(l2_d1lq_rh,repmat(1,length(bce_d1lq_rh),1),'position',1, 'symbol','')
boxplot(dcs_d1lq_rh,repmat(2,length(bce_d1lq_rh),1),'position',1.25, 'symbol','')
boxplot(mm_d1lq_rh,repmat(3,length(bce_d1lq_rh),1),'position',1.5, 'symbol','')
boxplot(bce_d1lq_rh,repmat(4,length(bce_d1lq_rh),1),'position',1.75, 'symbol','')
boxplot(ncad_d1lq_rh,repmat(5,length(bce_d1lq_rh),1),'position',2.0, 'symbol','')

boxplot(l2_d2lq_rh,repmat(6,length(bce_d2lq_rh),1),'position',4, 'symbol','')
boxplot(dcs_d2lq_rh,repmat(7,length(bce_d2lq_rh),1),'position',4.25, 'symbol','')
boxplot(mm_d2lq_rh,repmat(8,length(bce_d2lq_rh),1),'position',4.5, 'symbol','')
boxplot(bce_d2lq_rh,repmat(9,length(bce_d2lq_rh),1),'position',4.75, 'symbol','')
boxplot(ncad_d2lq_rh,repmat(10,length(bce_d2lq_rh),1),'position',5.0, 'symbol','')

boxplot(l2_d3lq_rh,repmat(11,length(bce_d3lq_rh),1),'position',7, 'symbol','')
boxplot(dcs_d3lq_rh,repmat(12 ,length(bce_d3lq_rh),1),'position',7.25, 'symbol','')
boxplot(mm_d3lq_rh,repmat(13,length(bce_d3lq_rh),1),'position',7.5, 'symbol','')
boxplot(bce_d3lq_rh,repmat(14,length(bce_d3lq_rh),1),'position',7.75, 'symbol','')
boxplot(ncad_d3lq_rh,repmat(15,length(ncad_d3lq_rh),1),'position', 8.0, 'symbol','')

positions = [1 1.25 1.5 1.75 2 4 4.25 4.5 4.75 5 7 7.25 7.5 7.75 8];
color = ['m', 'k', 'r', 'b', 'g'];
% color = ['k', 'r', 'b', 'g', 'y'];
color = repmat(color,1,3);

line([3,3],[1,19],'Color','black','LineStyle','--', 'LineWidth',2)
line([6,6],[1,19],'Color','black','LineStyle','--','LineWidth',2)


set(gca,'xtick',[mean(positions(1:5)) mean(positions(6:10)) mean(positions(11:15)) ])
set(gca,'xticklabel',{'Collect 1','Collect 2','Collect 3'})

set(findobj(gca,'type','line'),'linew',2)

h = findobj(gca,'Tag','Box');
for j=1:length(h)
   p(j) = patch(get(h(j),'XData'),get(h(j),'YData'),color(j),'FaceAlpha',.7);
end

c = get(gca, 'Children');

hleg1 = legend( c(1:5), {'L2', 'DCS', 'MM', 'BCE', 'BCE-AD'}, 'Location','northwest');
set(gca,'linewidth', 2, 'fontsize', 16)
grid on;
ylabel('Horizontal RSOS Positioning Error (m.)')
set(gca, 'FontName', 'Times New Roman')
set(gca, 'FontWeight', 'bold')
set(findall(gcf,'-property','FontSize'),'FontSize',24)
axis tight
grid on;

ylim([0,21])
xlim([positions(1)-0.5, positions(end)+0.5])


% Remove whitespace around plot
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

for j = 1:length(p)
  uistack(p(j), 'bottom');
end
lines = findobj(gcf, 'type', 'line', 'Tag', 'Median');
set(lines, 'Color', 'k');
set(lines, 'LineWidth', '5');


saveas(gcf, 'lq_boxplot','png');

close;

